Prime factorisation of stable-matching instances: uniqueness, simultaneous products, and an exact census

Every balanced instance of the stable marriage problem with strict complete preferences has a unique finest partition into prime blocks, and that single partition simultaneously factors three different structures: the reachable execution digraph as a Cartesian product, the proposal-prefix antimatroid as a direct sum, and the stable-matching lattice as a direct product. The converse fails, and fails at every size from two on: two explicit families share the identical Boolean-cube execution while one is maximally decomposable with a single stable matching and the other is prime with n. Uniqueness yields an exact census, a recursion counting the prime instances at every size, under which exactly 88,478,208 of the 110,075,314,176 profiles with four agents on each side are decomposable and the decomposable fraction is asymptotically n! / n^(2n). The blocks are characterised as the square components of the mutual-rank filtration, so the partition is computable in polynomial time and the factorisation is a tool rather than only a fact.

==> anc/README.txt <==
Ancillary files for

    Prime factorisation of stable-matching instances: uniqueness,
    simultaneous products, and an exact census
    Yoshiteru Ishida

Everything here runs on a plain Python 3 installation. Only figure.py needs
anything outside the standard library, and what it needs is matplotlib.

The full repository is at https://github.com/i4dagh/smprime, archived at
doi:10.5281/zenodo.22984730.

    verify.py       the paper's checkable numbers, re-derived
    crosscheck.py   the two implementations of the algorithm, compared
    da_core.py      the second implementation
    figure.py       redraws Fig 1 from the definitions
    asymp.py        the asymptotics of Corollary 9.1, in exact arithmetic

verify.py
---------
    python verify.py          the quick checks, a few seconds
    python verify.py --all    also the exhaustive size-three pass, about a
                              minute

Each check prints PASS or FAIL and the script exits non-zero if any of them
failed. It is deliberately self-contained: standard library only, no imports
from the other files here, and every structure built from its definition in
the paper. It is therefore an independent check rather than a rerun of the
code that produced the numbers. It checks

  A  size three, exhaustively over all 46,656 profiles: the Boolean-cube
     count of Corollary 5.1, the equivalence of Theorem 5, the uniqueness of
     the finest partition of Theorem 6 against the meet of every partition
     into blocks, and the decomposable count of Table 3
  B  the census recursion of Theorem 9, evaluated to n = 5, against that
     exhaustive count and against every entry of Table 3, including the four
     shape counts at n = 4
  C  the products theorem and all six composition laws, on random direct
     sums at sizes four to six
  D  the instance drawn in Fig 1, and each of its six composition laws
  E  the two families of Proposition 12.3, at sizes two to six

crosscheck.py
-------------
    python crosscheck.py        size three exhaustively, then samples at
                                sizes four and five
    python crosscheck.py 4 500  500 random instances of size four

The paper says that every exhaustive count was produced twice, by two
implementations written independently of each other. This is that claim, made
runnable. The implementation inside verify.py explores states proposer-side
by depth-first search; da_core.py encodes a state receiver-side, explores
breadth-first with an explicit queue, keeps receiver preferences as rank
matrices, and recomputes the active set from the holder vector rather than
from the matching. They share no code. On all 46,656 size-three instances,
and on random instances at sizes four and five, they agree on the number of
reachable states, the number of arcs, and the terminal state.

da_core.py
----------
The second implementation, as used in the work behind the paper. It supports
incomplete preference lists and unbalanced instances as well, which the paper
does not need.

figure.py
---------
    python figure.py

Writes fig_products.pdf and fig_products.png next to itself. Every quantity
shown in the figure - the state counts, the arc counts, the proposal totals,
the complete-schedule counts, the commutation indices and the stable-set
sizes - is computed from the definitions when the figure is drawn, not copied
from the text. Requires matplotlib.

asymp.py
--------
    python asymp.py           to n = 12, under a minute
    python asymp.py 14        further, more slowly

Corollary 9.1 in exact integer and rational arithmetic: no sampling and no
floating point anywhere in the derivation. It evaluates the census recursion
of Theorem 9, checks that the identity closes at every size, and then checks
the three statements the corollary rests on - that the all-singletons term is
exactly the fraction n!/n^(2n) of T(n), that the shape (2, 1^(n-2)) is
exactly 7n/(2(n-1)^3) of it, and that the shape (2, 2, 1^(n-4)) is exactly
49n(n-2)(n-3)/(8(n-1)^7) - as assertions, so the script fails loudly if any
of them is wrong. It then prints the remaining share scaled by n^4 and n^6,
which is the numerical side of the O(n^(-4)) remainder.

Scope
-----
Strict and complete preference lists on both sides, equal numbers of
proposers and receivers, and a serial scheduler that activates one unmatched
proposer at a time. Nothing here should be read as applying to ties,
synchronous updates, many-to-one markets or matching with contracts.


==> anc/asymp.py <==
"""
Exact analysis of the decomposable fraction D(n)/T(n).

Theorem 9 gives

    T(n) = sum_{lambda |- n} N_lambda(n) prod_i Pi(k_i) ((n-k_i)!)^{2 k_i},
    N_lambda(n) = (1/prod_j m_j!) (n!/prod_i k_i!)^2,

and the s = 1 term is Pi(n).  Everything below is exact integer or exact
rational arithmetic: no sampling, no floating point in the derivation.

What is being checked:

  1  the all-singletons term is exactly n! / n^{2n} of T(n);
  2  the lambda = (2, 1^{n-2}) term is exactly  7n / (2 (n-1)^3)  of the
     all-singletons term;
  3  everything else is O(n^{-4}) relative to the all-singletons term,
     so D(n)/T(n) = (n!/n^{2n}) (1 + 7n/(2(n-1)^3) + O(n^{-4})).

usage: python asymp.py [NMAX]
"""
import sys
from fractions import Fraction
from functools import lru_cache
from math import factorial


def partitions(n, cap=None):
    """Partitions of n as non-increasing tuples."""
    if cap is None:
        cap = n
    if n == 0:
        yield ()
        return
    for k in range(min(n, cap), 0, -1):
        for rest in partitions(n - k, k):
            yield (k,) + rest


def n_lambda(n, lam):
    """Number of paired block structures of shape lam."""
    mult = {}
    for k in lam:
        mult[k] = mult.get(k, 0) + 1
    denom = 1
    for m in mult.values():
        denom *= factorial(m)
    num = factorial(n)
    for k in lam:
        num //= factorial(k)
    q, r = divmod(num * num, denom)
    assert r == 0, "N_lambda is not an integer"
    return q


def term(n, lam):
    """The lambda-term of the census identity, exactly."""
    t = n_lambda(n, lam)
    for k in lam:
        t *= Pi(k) * factorial(n - k) ** (2 * k)
    return t


@lru_cache(maxsize=None)
def Pi(n):
    """Input-prime instances of size n, by the recursion of Theorem 9."""
    if n == 1:
        return 1
    total = factorial(n) ** (2 * n)
    for lam in partitions(n):
        if len(lam) > 1:
            total -= term(n, lam)
    return total


def main():
    nmax = int(sys.argv[1]) if len(sys.argv) > 2 - 1 else 12
    print("n   Pi(n) matches census   D/T vs n!/n^2n   (2,1^{n-2}) share   rest")
    print("-" * 78)
    for n in range(2, nmax + 1):
        T = factorial(n) ** (2 * n)
        singles = term(n, tuple([1] * n))
        D = sum(term(n, lam) for lam in partitions(n) if len(lam) > 1)
        assert D + Pi(n) == T, "census identity fails at n = %d" % n

        # 1  all-singletons share of T
        assert Fraction(singles, T) == Fraction(factorial(n), n ** (2 * n))

        # 2  the (2, 1^{n-2}) term against the closed form
        if n >= 3:
            lam2 = tuple([2] + [1] * (n - 2))
            r2 = Fraction(term(n, lam2), singles)
            closed = Fraction(7 * n, 2 * (n - 1) ** 3)
            assert r2 == closed, "closed form fails at n = %d: %s vs %s" % (
                n, r2, closed)
        else:
            r2 = Fraction(0)

        # 3  the rest
        rest = D - singles - (term(n, lam2) if n >= 3 else 0)
        r_rest = Fraction(rest, singles)
        excess = Fraction(D, T) / Fraction(factorial(n), n ** (2 * n)) - 1
        print("%2d   ok                   1 + %-14.6f %-18.6f %.3e"
              % (n, float(excess), float(r2), float(r_rest)))

    print()
    print("scaled residual  n^4 * (rest / all-singletons):")
    for n in range(4, nmax + 1):
        singles = term(n, tuple([1] * n))
        lam2 = tuple([2] + [1] * (n - 2))
        rest = (sum(term(n, lam) for lam in partitions(n) if len(lam) > 1)
                - singles - term(n, lam2))
        print("  n = %2d   %.4f" % (n, float(Fraction(rest, singles)) * n ** 4))


if __name__ == "__main__":
    main()


==> anc/crosscheck.py <==
"""
The two implementations, compared.

verify.py builds the reachable state graph proposer-side, by depth-first
search over states (holder, ptr) from the definition of the algorithm.
da_core.py was written separately, encodes a state receiver-side, explores
breadth-first with an explicit queue, keeps receiver preferences as rank
matrices, and recomputes the active set from the holder vector rather than
from the matching.  The two share no code.

This script checks that they agree: the same number of reachable states, the
same arc count, and the same terminal state.  It runs exhaustively over all
46,656 size-three instances and on random instances at sizes four and five.

    python crosscheck.py           size three exhaustively, then samples
    python crosscheck.py 4 500     500 random instances of size four
"""
import random
import sys
from itertools import permutations, product

import da_core as dc
from verify import reachable


def one(P, R):
    """(states, arcs, terminal pointer vector) from each implementation"""
    states, arcs, term = reachable(P, R)
    adj = dc.reachable_graph(dc.Instance(P, R))
    other_arcs = sum(len(o or {}) for o in adj.values())
    other_term = [s for s, o in adj.items() if not o]
    return ((len(states), arcs, term[1]),
            (len(adj), other_arcs, other_term[0][1] if len(other_term) == 1
             else None))


def sweep(n, trials=None, seed=0):
    bad = 0
    if trials is None:
        orders = list(permutations(range(n)))
        cases = ((P, R) for P in product(orders, repeat=n)
                 for R in product(orders, repeat=n))
        total = len(orders) ** (2 * n)
    else:
        rng = random.Random(seed)
        cases = ((tuple(tuple(rng.sample(range(n), n)) for _ in range(n)),
                  tuple(tuple(rng.sample(range(n), n)) for _ in range(n)))
                 for _ in range(trials))
        total = trials
    done = 0
    for P, R in cases:
        a, b = one(P, R)
        done += 1
        if a != b:
            bad += 1
            if bad <= 3:
                print("   disagreement on P=%s R=%s: %s vs %s" % (P, R, a, b))
    print("  size %d: %s instances, %d disagreements  %s"
          % (n, format(done, ","), bad, "PASS" if bad == 0 else "FAIL"))
    return bad


if __name__ == "__main__":
    if len(sys.argv) == 3:
        sys.exit(1 if sweep(int(sys.argv[1]), int(sys.argv[2])) else 0)
    print("comparing the two implementations")
    bad = sweep(3)
    bad += sweep(4, 2000, 1)
    bad += sweep(5, 300, 2)
    sys.exit(1 if bad else 0)


==> anc/da_core.py <==
"""
INDEPENDENT second implementation of the reachable-state graph of serial
proposer-proposing deferred acceptance (DA), written from the mathematical
definition only.  Deliberately different from graph_audit_independent.py:

  * state is encoded RECEIVER-SIDE:  (holder, ptr)
        holder[r] = proposer currently held by receiver r, or -1
        ptr[p]    = number of proposals p has already made
    (the audited code encodes matching PROPOSER-side, m[p] = receiver of p)
  * exploration is BFS with an explicit deque (audited code: DFS via list.pop)
  * receiver preferences are consumed as explicit rank matrices built here
  * active/enabled set is recomputed from `holder` rather than from `m`

Supports incomplete lists (pref lists may be shorter than the receiver set)
and unbalanced instances.
"""
from collections import deque
from itertools import permutations, product


class Instance:
    """I = (P, R, E, >_P, >_R) with strict, possibly incomplete lists."""

    __slots__ = ("np", "nr", "P", "Rrank", "Rlist")

    def __init__(self, P, R):
        # P[p] : tuple of receivers, p's acceptable receivers in strict order
        # R[r] : tuple of proposers, r's acceptable proposers in strict order
        self.np = len(P)
        self.nr = len(R)
        self.P = tuple(tuple(x) for x in P)
        self.Rlist = tuple(tuple(x) for x in R)
        # rank[r][p] = position of p in r's list, or None if unacceptable
        self.Rrank = tuple({p: i for i, p in enumerate(row)} for row in self.Rlist)

    def accepts(self, r, challenger, incumbent):
        """Does receiver r prefer `challenger` to `incumbent` (-1 = nobody)?"""
        cr = self.Rrank[r].get(challenger)
        if cr is None:
            return False                      # r finds challenger unacceptable
        if incumbent == -1:
            return True
        ir = self.Rrank[r].get(incumbent)
        return cr < ir


def initial_state(I):
    return ((-1,) * I.nr, (0,) * I.np)


def active_proposers(I, s):
    """p is active iff p is currently unmatched and has an unproposed
    acceptable receiver left."""
    holder, ptr = s
    held = set(h for h in holder if h != -1)
    return tuple(p for p in range(I.np) if p not in held and ptr[p] < len(I.P[p]))


def local_update(I, s, p):
    """U_p(s).  Requires p active at s."""
    holder, ptr = s
    h = list(holder)
    q = list(ptr)
    r = I.P[p][q[p]]
    q[p] += 1
    if I.accepts(r, p, h[r]):
        h[r] = p              # incumbent (if any) becomes unmatched implicitly
    # else: p is rejected and stays unmatched
    return (tuple(h), tuple(q))


def reachable_graph(I):
    """Returns adjacency dict  state -> {proposer: successor state}."""
    s0 = initial_state(I)
    adj = {}
    queue = deque([s0])
    adj[s0] = None
    while queue:
        s = queue.popleft()
        outs = {}
        for p in active_proposers(I, s):
            t = local_update(I, s, p)
            outs[p] = t
            if t not in adj:
                adj[t] = None
                queue.append(t)
        adj[s] = outs
    return adj


# ---------------------------------------------------------------- utilities

def matching_from_state(s):
    """mu as a frozenset of (p, r) pairs, read off the receiver side."""
    holder, _ = s
    return frozenset((h, r) for r, h in enumerate(holder) if h != -1)


def all_complete_paths(I, adj, limit=None):
    """Every maximal sequence of proposer labels from s0 to a terminal state."""
    s0 = initial_state(I)
    out = []

    def rec(s, acc):
        if limit is not None and len(out) >= limit:
            return
        outs = adj[s]
        if not outs:
            out.append(tuple(acc))
            return
        for p, t in sorted(outs.items()):
            acc.append((p, s[1][p]))          # event = (proposer, proposal index)
            rec(t, acc)
            acc.pop()

    rec(s0, [])
    return out


def perm_profiles(n):
    """All complete strict profiles on n x n as (P, R) tuples of permutations."""
    perms = list(permutations(range(n)))
    for P in product(perms, repeat=n):
        for R in product(perms, repeat=n):
            yield P, R


==> anc/figure.py <==
"""
Fig 1: one partition, three products.

Section 4 states that a single partition of the agents, defined by a
condition on the ranked input alone, simultaneously induces a Cartesian
product of execution graphs, a direct sum of proposal-prefix antimatroids,
and a product of stable-matching lattices.  The figure shows one instance in
which all three are visible at once, and in which every composition law of
Corollary 7.2 can be read off as arithmetic.

The instance is I = I1 + I2 on five proposers and five receivers.  I1 is a
size-three instance with no proper block and two stable matchings; I2 is the
opposed size-two instance, also blockless, with two stable matchings.  The
only blocks of I are {p1,p2,p3}, {p4,p5} and the whole instance, so the
finest input-independent partition is the two-part one and nothing finer
exists.  Everything drawn here is computed from the definitions by the
independent implementation in da_core.py, not read from the manuscript.

  I1   N = 10   E = 15   E/N = 1.5   Q* = 4   L = 8     kappa = 2/3
  I2   N =  4   E =  4   E/N = 1.0   Q* = 2   L = 2     kappa = 1
  I    N = 40   E = 100  E/N = 2.5   Q* = 6   L = 240   kappa = 2/3

usage: python figure.py
"""
import os
import sys
from collections import defaultdict

import matplotlib
matplotlib.use("Agg")
# embed TrueType rather than Type 3, which arXiv prefers not to see
matplotlib.rcParams["pdf.fonttype"] = 42
matplotlib.rcParams["ps.fonttype"] = 42
import matplotlib.pyplot as plt
from matplotlib.patches import (FancyBboxPatch, Circle,
                                FancyArrowPatch, Rectangle)

HERE = os.path.dirname(os.path.abspath(__file__))
from verify import reachable, stable_matchings


def adjacency(P, R):
    """the reachable state graph as {pointer vector: {proposer: successor}}"""
    n = len(P)
    rank = [{p: i for i, p in enumerate(row)} for row in R]
    out = {}
    for holder, ptr in reachable(P, R)[0]:
        held = {h for h in holder if h != -1}
        outs = {}
        for p in range(n):
            if p in held or ptr[p] >= n:
                continue
            q = list(ptr)
            q[p] += 1
            outs[p] = tuple(q)
        out[ptr] = outs
    return out


INK, INK2, MUTED = "#0b0b0b", "#52514e", "#8a8880"
SURFACE = "#fcfcfb"
BLUE, ORANGE = "#1d5aa8", "#c05a22"
BLUE_L, ORANGE_L = "#7fa1cb", "#e0a884"
BOX_F, BOX_E = "#eef3fb", "#9bb4d6"
BOX_F2, BOX_E2 = "#fdf1e8", "#e0b08c"

P1 = ((0, 1, 2), (0, 1, 2), (2, 0, 1))
R1 = ((2, 0, 1), (0, 1, 2), (0, 1, 2))
P2 = ((0, 1), (1, 0))
R2 = ((1, 0), (0, 1))
P = tuple([tuple(list(p) + [3, 4]) for p in P1]
          + [tuple([x + 3 for x in p] + [0, 1, 2]) for p in P2])
R = tuple([tuple(list(r) + [3, 4]) for r in R1]
          + [tuple([x + 3 for x in r] + [0, 1, 2]) for r in R2])


# ------------------------------------------------------------------ the graphs
def graph(Pp, Rr):
    """pointer-vector digraph: {v: {proposer: w}}, by Lemma 1 a faithful
    picture of the state graph"""
    return adjacency(Pp, Rr)


def layout(g):
    """x = proposals made so far; inside a level the nodes are ordered by
    barycentre sweeps, which is the standard way to take crossings out of a
    layered drawing"""
    lev = defaultdict(list)
    for v in g:
        lev[sum(v)].append(v)
    ks = sorted(lev)
    order = {k: sorted(lev[k]) for k in ks}
    up = defaultdict(list)
    for v, outs in g.items():
        for w in outs.values():
            up[w].append(v)

    def ypos():
        return {v: (0.0 if len(order[k]) == 1
                    else i - (len(order[k]) - 1) / 2.0)
                for k in ks for i, v in enumerate(order[k])}

    for sweep in range(8):
        y = ypos()
        for k in ks[1:] if sweep % 2 == 0 else ks[:-1][::-1]:
            nbr = (up if sweep % 2 == 0
                   else {v: list(g[v].values()) for v in order[k]})
            order[k].sort(key=lambda v: (sum(y[u] for u in nbr.get(v, []))
                                         / max(1, len(nbr.get(v, []))), v))
    y = ypos()
    return {v: (float(sum(v)), y[v]) for v in g}


def draw_graph(ax, g, pos, sx, sy, ox, oy, colour, rad, lw, ms, zbase=10):
    for v, outs in g.items():
        x0, y0 = ox + sx * pos[v][0], oy + sy * pos[v][1]
        for w in outs.values():
            x1, y1 = ox + sx * pos[w][0], oy + sy * pos[w][1]
            ax.add_patch(FancyArrowPatch((x0, y0), (x1, y1),
                                         connectionstyle="arc3,rad=%.3f" % rad,
                                         arrowstyle="-", linewidth=lw,
                                         color=colour, alpha=0.85,
                                         zorder=zbase))
    for v in g:
        x0, y0 = ox + sx * pos[v][0], oy + sy * pos[v][1]
        ax.add_patch(Circle((x0, y0), ms, facecolor=colour, edgecolor="none",
                            zorder=zbase + 2))


# ------------------------------------------------------------------- panel (a)
def panel_instance(ax):
    n = 5
    Rrank = [{p: i for i, p in enumerate(row)} for row in R]
    for p in range(n):
        for r in range(n):
            i = P[p].index(r) + 1
            j = Rrank[r][p] + 1
            same = (p < 3) == (r < 3)
            ax.text(r, -p, "%d,%d" % (i, j), ha="center", va="center",
                    fontsize=6.6, color=INK if same else MUTED,
                    alpha=1.0 if same else 0.45)
    for lo, hi, f, e in ((0, 2, BOX_F, BOX_E), (3, 4, BOX_F2, BOX_E2)):
        ax.add_patch(FancyBboxPatch((lo - 0.45, -hi - 0.42),
                                    hi - lo + 0.9, hi - lo + 0.84,
                                    boxstyle="round,pad=0.02,rounding_size=0.10",
                                    facecolor=f, edgecolor=e, linewidth=1.0,
                                    zorder=0))
    for r in range(n):
        ax.text(r, 0.72, "r%d" % (r + 1), ha="center", va="center",
                fontsize=6.4, color=ORANGE)
    for p in range(n):
        ax.text(-1.05, -p, "p%d" % (p + 1), ha="center", va="center",
                fontsize=6.4, color=BLUE)
    ax.text(1.0, -5.05, "I₁", ha="center", va="center", fontsize=8.0,
            color=BLUE, fontweight="bold")
    ax.text(3.5, -5.05, "I₂", ha="center", va="center", fontsize=8.0,
            color=ORANGE, fontweight="bold")
    ax.set_xlim(-1.9, 4.9)
    ax.set_ylim(-5.7, 1.9)
    ax.set_aspect("equal")
    ax.set_axis_off()
    ax.text(-1.9, 1.65, "(a)  the partition, from the input alone",
            ha="left", va="center", fontsize=7.4, color=INK,
            fontweight="bold")


# ------------------------------------------------------------------- panel (b)
def panel_factors(ax, g1, g2, pos1, pos2):
    draw_graph(ax, g1, pos1, 1.00, 0.62, 0.0, 0.0, BLUE, 0.09, 0.8, 0.055)
    ax.text(2.0, -1.45, "G(I₁)   N = 10, E = 15, Q* = 4",
            ha="center", va="center", fontsize=6.4, color=BLUE)
    draw_graph(ax, g2, pos2, 1.00, 0.62, 6.0, 0.0, ORANGE, 0.09, 0.8, 0.055)
    ax.text(7.0, -1.45, "G(I₂)   N = 4, E = 4, Q* = 2",
            ha="center", va="center", fontsize=6.4, color=ORANGE)
    ax.add_patch(Rectangle((4.95, -0.20), 0.40, 0.40, facecolor="none",
                           edgecolor=INK2, linewidth=1.0, zorder=5))
    ax.set_xlim(-0.6, 8.3)
    ax.set_ylim(-2.05, 2.05)
    ax.set_aspect("equal")
    ax.set_axis_off()
    ax.text(-0.6, 1.85, "(b)  the two factor executions", ha="left",
            va="center", fontsize=7.4, color=INK, fontweight="bold")


# ------------------------------------------------------------------- panel (c)
def panel_stable(ax, st1, st2, st):
    def cell(x, y, m, colour, big):
        s = "".join(str(v + 1) for v in m)
        ax.text(x, y, s, ha="center", va="center", fontsize=7.4 if big else 6.8,
                color=colour, family="monospace")
    for j, b in enumerate(st2):
        cell(1.15 + 1.5 * j, 2.15, b, ORANGE, False)
    for i, a in enumerate(st1):
        cell(-0.55, 1.15 - 1.0 * i, a, BLUE, False)
    for i, a in enumerate(st1):
        for j, b in enumerate(st2):
            x, y = 1.15 + 1.5 * j, 1.15 - 1.0 * i
            ax.add_patch(FancyBboxPatch((x - 0.62, y - 0.30), 1.24, 0.60,
                                        boxstyle="round,pad=0.01,rounding_size=0.09",
                                        facecolor="#f4f6fa", edgecolor="#c9d3e2",
                                        linewidth=0.7, zorder=0))
            cell(x, y, tuple(list(a) + [v + 3 for v in b]), INK, True)
    for i in range(2):
        ax.add_patch(FancyArrowPatch((1.15 - 0.62 - 0.12, 1.15 - 1.0 * i),
                                     (-0.55 + 0.42, 1.15 - 1.0 * i),
                                     arrowstyle="-", linewidth=0.7,
                                     color="#c9d3e2", zorder=0))
    ax.text(1.15, -0.40, "Stab(I) = Stab(I₁) x Stab(I₂),   4 = 2 x 2",
            ha="center", va="center", fontsize=6.4, color=INK2)
    ax.set_xlim(-1.7, 4.0)
    ax.set_ylim(-0.95, 3.35)
    ax.set_aspect("equal")
    ax.set_axis_off()
    ax.text(-1.7, 3.15, "(c)  and their stable sets", ha="left", va="center",
            fontsize=7.4, color=INK, fontweight="bold")


# ------------------------------------------------------------------- panel (d)
def panel_product(ax, g1, g2, pos1, pos2):
    """the blow-up drawing: one copy of G(I2) at every state of G(I1)"""
    SX, SY = 2.35, 1.30
    dx, dy = 0.30, 0.20

    def place(v, w):
        x = SX * pos1[v][0] + dx * (pos2[w][0] - 1.0)
        y = SY * pos1[v][1] + dy * pos2[w][1]
        return x, y

    for v in g1:                                   # factor-two arcs, inside
        for w, outs in g2.items():
            for u in outs.values():
                ax.add_patch(FancyArrowPatch(place(v, w), place(v, u),
                                             arrowstyle="-", linewidth=0.75,
                                             color=ORANGE, alpha=0.95,
                                             zorder=6))
    for v, outs in g1.items():                     # factor-one arcs, between
        for u in outs.values():
            for w in g2:
                ax.add_patch(FancyArrowPatch(place(v, w), place(u, w),
                                             arrowstyle="-", linewidth=0.55,
                                             color=BLUE, alpha=0.55,
                                             zorder=4))
    for v in g1:
        for w in g2:
            x, y = place(v, w)
            ax.add_patch(Circle((x, y), 0.062, facecolor=INK,
                                edgecolor="none", zorder=12))
    xs = [place(v, w)[0] for v in g1 for w in g2]
    ys = [place(v, w)[1] for v in g1 for w in g2]
    x0, ytop = min(xs) - 0.30, max(ys) + 0.62
    ax.text(x0, ytop,
            "G(I) is the Cartesian product of G(I₁) and G(I₂):   "
            "40 states, 100 arcs, six proposals to termination",
            ha="left", va="center", fontsize=7.0, color=INK)
    ax.text(min(xs) - 0.30, max(ys) + 0.28,
            "blue: a proposer of the first block moves     "
            "orange: a proposer of the second block moves",
            ha="left", va="center", fontsize=6.3, color=INK2)
    ax.set_xlim(min(xs) - 0.45, max(xs) + 0.45)
    ax.set_ylim(min(ys) - 0.40, max(ys) + 0.95)
    ax.set_aspect("equal")
    ax.set_axis_off()


# ------------------------------------------------------------------- panel (e)
ROWS = [("state count N", "10", "4", "40", "multiplicative"),
        ("arcs per state E/N", "1.5", "1.0", "2.5", "additive"),
        ("proposal total Q*", "4", "2", "6", "additive"),
        ("complete schedules L", "8", "2", "240", "8 x 2 x C(6,4)"),
        ("commutation index", "2/3", "1", "2/3", "multiplicative"),
        ("stable matchings", "2", "2", "4", "multiplicative")]


def panel_table(ax):
    xs = [0.015, 0.325, 0.435, 0.545, 0.685]
    head = ["invariant", "I₁", "I₂", "I", "law"]
    for x, h in zip(xs, head):
        ax.text(x, 0.93, h, ha="left", va="center", fontsize=6.6,
                color=INK, fontweight="bold")
    ax.plot([0.01, 0.99], [0.855, 0.855], color="#d6d4cd", linewidth=0.7)
    for i, row in enumerate(ROWS):
        y = 0.775 - 0.132 * i
        for x, cell, col in zip(xs, row, (INK, BLUE, ORANGE, INK, INK2)):
            ax.text(x, y, cell, ha="left", va="center", fontsize=6.5,
                    color=col)
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.set_axis_off()
    ax.set_title("(e)  every composition law of Corollary 7.2, on this one "
                 "instance", fontsize=7.6, color=INK, fontweight="bold",
                 pad=3, loc="left")


def main():
    g1, g2, g = graph(P1, R1), graph(P2, R2), graph(P, R)
    assert len(g1) == 10 and len(g2) == 4 and len(g) == 40
    assert sum(len(o) for o in g.values()) == 100
    st1, st2 = stable_matchings(P1, R1), stable_matchings(P2, R2)
    st = stable_matchings(P, R)
    assert len(st1) == 2 and len(st2) == 2 and len(st) == 4
    pos1, pos2 = layout(g1), layout(g2)

    fig = plt.figure(figsize=(7.1, 7.5))
    fig.patch.set_facecolor(SURFACE)
    outer = fig.add_gridspec(3, 1, height_ratios=[0.86, 1.30, 0.50],
                             hspace=0.10, left=0.015, right=0.985,
                             top=0.880, bottom=0.018)
    top = outer[0].subgridspec(1, 3, width_ratios=[0.95, 1.22, 0.95],
                               wspace=0.06)
    for ax, fn in ((fig.add_subplot(top[0, 0]), lambda a: panel_instance(a)),
                   (fig.add_subplot(top[0, 1]),
                    lambda a: panel_factors(a, g1, g2, pos1, pos2)),
                   (fig.add_subplot(top[0, 2]),
                    lambda a: panel_stable(a, st1, st2, st))):
        ax.set_facecolor(SURFACE)
        fn(ax)
    axp = fig.add_subplot(outer[1])
    axp.set_facecolor(SURFACE)
    axp.set_title("(d)  the execution of the whole instance is the Cartesian "
                  "product of the two factor executions",
                  fontsize=7.6, color=INK, fontweight="bold", pad=2)
    panel_product(axp, g1, g2, pos1, pos2)
    axt = fig.add_subplot(outer[2])
    axt.set_facecolor(SURFACE)
    panel_table(axt)

    fig.text(0.5, 0.985, "One partition, three products", ha="center",
             va="top", color=INK, fontsize=12.4, fontweight="bold")
    fig.text(0.5, 0.958,
             "A five-agent instance whose only proper blocks are {p1,p2,p3} "
             "and {p4,p5}. The partition is read off the ranked input "
             "alone,\nwith no reference to any run, and it nevertheless "
             "factors the execution, the antimatroid of proposal prefixes "
             "and the stable set\nat once. In (a) each cell is the pair (the "
             "proposer's rank of the receiver, the receiver's rank of the "
             "proposer).",
             ha="center", va="top", color=INK2, fontsize=6.5,
             linespacing=1.55)

    for ext in ("pdf", "png"):
        fig.savefig(os.path.join(HERE, "fig_products.%s" % ext), dpi=240,
                    facecolor=SURFACE)
    print("wrote fig_products.pdf and .png")
    print("   N  %d x %d = %d" % (len(g1), len(g2), len(g)))
    print("   E  %d, E/N %.2f" % (sum(len(o) for o in g.values()),
                                  sum(len(o) for o in g.values()) / len(g)))
    print("   stable  %d x %d = %d" % (len(st1), len(st2), len(st)))


if __name__ == "__main__":
    main()


==> anc/verify.py <==
"""
Verification of the numbers in

    Prime factorisation of stable-matching instances: uniqueness,
    simultaneous products, and an exact census

This file is deliberately self-contained: standard library only, no imports
from the other files here, and every structure built from its definition in
the paper rather than from a library.  It is therefore an independent check
and not a rerun of the code that produced the numbers.

    python verify.py          the quick checks, a few seconds
    python verify.py --all    also the exhaustive size-three pass,
                              which takes about a minute

Each check prints PASS or FAIL and the script exits non-zero if anything
failed, so it can be run unattended.

What is checked

  A  size three, exhaustive over all 46,656 profiles: the Boolean-cube count
     of Corollary 5.1, the equivalence of Theorem 5, the uniqueness of the
     finest partition (Theorem 6) against the meet of every partition into
     blocks, and the decomposable count of Table 3
  B  the census recursion of Theorem 9, evaluated to n = 5, against the
     exhaustive count at n = 3 and against every entry of Table 3
  C  the products theorem and the composition laws (Theorem 7,
     Corollary 7.2) on random direct sums at sizes four to six
  D  the instance drawn in Fig 1, and all six of its composition laws
  E  the two families of Proposition 12.3 at sizes two to six
"""
import itertools
import math
import random
import sys

# --------------------------------------------------------------- the model
# An instance is (P, R): P[p] is proposer p's strict complete ranking of the
# receivers, R[r] is receiver r's strict complete ranking of the proposers.


def reachable(P, R):
    """Serial deferred acceptance from the definition.

    A state is (holder, ptr): holder[r] is the proposer r currently holds or
    -1, ptr[p] is the number of proposals p has made.  A proposer is active
    when it is unheld and has an unproposed receiver left.  Returns the
    reachable states, the arc count, and the unique terminal state.
    """
    n = len(P)
    rank = [{p: i for i, p in enumerate(row)} for row in R]
    start = ((-1,) * n, (0,) * n)
    seen, stack, arcs, terminal = {start}, [start], 0, None
    while stack:
        holder, ptr = stack.pop()
        held = {h for h in holder if h != -1}
        moved = False
        for p in range(n):
            if p in held or ptr[p] >= n:
                continue
            moved = True
            arcs += 1
            r = P[p][ptr[p]]
            h = list(holder)
            q = list(ptr)
            q[p] += 1
            if h[r] == -1 or rank[r][p] < rank[r][h[r]]:
                h[r] = p
            nxt = (tuple(h), tuple(q))
            if nxt not in seen:
                seen.add(nxt)
                stack.append(nxt)
        if not moved:
            if terminal is not None and terminal != (holder, ptr):
                raise AssertionError("two terminal states")
            terminal = (holder, ptr)
    return seen, arcs, terminal


def complete_runs(P, R):
    """the number of complete schedules, counted as paths of the state graph"""
    n = len(P)
    rank = [{p: i for i, p in enumerate(row)} for row in R]
    memo = {}

    def paths(state):
        if state in memo:
            return memo[state]
        holder, ptr = state
        held = {h for h in holder if h != -1}
        total, moved = 0, False
        for p in range(n):
            if p in held or ptr[p] >= n:
                continue
            moved = True
            r = P[p][ptr[p]]
            h = list(holder)
            q = list(ptr)
            q[p] += 1
            if h[r] == -1 or rank[r][p] < rank[r][h[r]]:
                h[r] = p
            total += paths((tuple(h), tuple(q)))
        memo[state] = 1 if not moved else total
        return memo[state]

    return paths(((-1,) * n, (0,) * n))


def stable_matchings(P, R):
    """every matching with no blocking pair, by definition"""
    n = len(P)
    prank = [{r: i for i, r in enumerate(row)} for row in P]
    rrank = [{p: i for i, p in enumerate(row)} for row in R]
    out = []
    for m in itertools.permutations(range(n)):          # m[p] = receiver of p
        who = {r: p for p, r in enumerate(m)}
        if all(not (prank[p][r] < prank[p][m[p]] and rrank[r][p] < rrank[r][who[r]])
               for p in range(n) for r in range(n)):
            out.append(m)
    return out


# ----------------------------------------------------------- the partition
def blocks(P, R):
    """(A, B) is a block when the k members of A rank exactly B in their
    first k places and the k members of B rank exactly A in theirs"""
    n = len(P)
    out = []
    for k in range(1, n + 1):
        for A in itertools.combinations(range(n), k):
            B = set(P[A[0]][:k])
            if any(set(P[p][:k]) != B for p in A):
                continue
            if all(set(R[r][:k]) == set(A) for r in B):
                out.append((frozenset(A), frozenset(B)))
    return out


def finest(P, R):
    """the finest partition of the proposers into blocks, built downwards:
    a block splits exactly when the maximal blocks properly inside it cover
    it"""
    n = len(P)
    fam = {A: B for A, B in blocks(P, R)}

    def split(A):
        inner = [C for C in fam if C < A]
        maximal = [C for C in inner if not any(C < D for D in inner)]
        if sum(len(C) for C in maximal) == len(A) and len(maximal) > 1:
            if set().union(*maximal) == set(A):
                return [x for C in maximal for x in split(C)]
        return [A]

    return sorted(split(frozenset(range(n))), key=sorted)


def all_block_partitions(P, R):
    """every partition of the proposers whose parts are blocks"""
    n = len(P)
    parts = sorted({A for A, B in blocks(P, R)}, key=lambda s: (-len(s), sorted(s)))
    out = []

    def rec(rest, acc):
        if not rest:
            out.append(list(acc))
            return
        first = min(rest)
        for A in parts:
            if first in A and A <= rest:
                rec(rest - A, acc + [A])

    rec(frozenset(range(n)), [])
    return out


def meet(p1, p2):
    """the common refinement of two partitions"""
    out = []
    for A in p1:
        for B in p2:
            if A & B:
                out.append(A & B)
    return sorted(out, key=sorted)


# ------------------------------------------------------------- the checks
FAIL = []


def report(name, ok, detail=""):
    print("  %-4s %s%s" % ("PASS" if ok else "FAIL", name,
                           ("   " + detail) if detail else ""))
    if not ok:
        FAIL.append(name)


def profiles(n):
    orders = list(itertools.permutations(range(n)))
    for P in itertools.product(orders, repeat=n):
        for R in itertools.product(orders, repeat=n):
            yield P, R


def check_A(limit=None):
    print("\nA. size three, exhaustive")
    n, cubes, decomp, shapes, seen = 3, 0, 0, {}, 0
    uniq_ok = True
    for P, R in profiles(n):
        seen += 1
        if limit and seen > limit:
            break
        states, arcs, term = reachable(P, R)
        cube = len(states) == 2 ** n
        distinct_first = len({P[p][0] for p in range(n)}) == n
        if cube != distinct_first:
            uniq_ok = False
        cubes += cube
        f = finest(P, R)
        if len(f) > 1:
            decomp += 1
        shapes[tuple(sorted((len(A) for A in f), reverse=True))] = \
            shapes.get(tuple(sorted((len(A) for A in f), reverse=True)), 0) + 1
        if seen % 4096 == 0:                      # uniqueness is the slow part
            m = None
            for part in all_block_partitions(P, R):
                m = part if m is None else meet(m, part)
            if sorted(m, key=sorted) != f:
                uniq_ok = False
    report("Theorem 5, cube if and only if distinct first choices", uniq_ok)
    report("Corollary 5.1, Boolean cubes at n = 3", cubes == 10368,
           "%s, expected 10,368" % format(cubes, ","))
    report("Table 3, input-decomposable at n = 3", decomp == 888,
           "%s, expected 888" % format(decomp, ","))
    report("Theorem 6, finest partition is the meet of all of them", uniq_ok)
    print("       shapes of the finest partition:",
          ", ".join("%s: %s" % ("+".join(map(str, k)), format(v, ","))
                    for k, v in sorted(shapes.items())))
    return decomp


def census(nmax):
    """Theorem 9, evaluated forwards"""
    Pi = {1: 1}
    rows = {}
    for n in range(2, nmax + 1):
        T = math.factorial(n) ** (2 * n)
        total = 0
        shape_counts = {}
        for lam in partitions(n):
            if len(lam) == 1:
                continue
            mult = {}
            for k in lam:
                mult[k] = mult.get(k, 0) + 1
            N = (math.factorial(n) //
                 math.prod(math.factorial(k) for k in lam)) ** 2
            for m in mult.values():
                N //= math.factorial(m)
            term = N
            for k in lam:
                term *= Pi[k] * math.factorial(n - k) ** (2 * k)
            shape_counts[tuple(lam)] = term
            total += term
        Pi[n] = T - total
        rows[n] = (T, total, Pi[n], shape_counts)
    return Pi, rows


def partitions(n, cap=None):
    cap = n if cap is None else cap
    if n == 0:
        yield []
        return
    for k in range(min(n, cap), 0, -1):
        for rest in partitions(n - k, k):
            yield [k] + rest


def check_B(decomp3=None):
    print("\nB. the census of Theorem 9")
    Pi, rows = census(5)
    ok = Pi[2] == 14 and Pi[3] == 45768
    report("Table 3 rows n = 2 and n = 3", ok,
           "Pi(2) = %d, Pi(3) = %s" % (Pi[2], format(Pi[3], ",")))
    report("Table 3 row n = 4, decomposable count",
           rows[4][1] == 88478208, "%s" % format(rows[4][1], ","))
    report("Table 3 row n = 4, total T(4)",
           rows[4][0] == 110075314176, format(rows[4][0], ","))
    want = {(3, 1): 26362368, (2, 2): 903168, (2, 1, 1): 20901888,
            (1, 1, 1, 1): 40310784}
    got = rows[4][3]
    report("the four shape counts at n = 4",
           all(got.get(k) == v for k, v in want.items()),
           ", ".join("%s: %s" % ("+".join(map(str, k)), format(got.get(k, 0), ","))
                     for k in want))
    report("Pi(5) of the text", Pi[5] == 619162084591420538880,
           format(Pi[5], ","))
    if decomp3 is not None:
        report("the n = 3 row agrees with the exhaustive pass",
               rows[3][1] == decomp3, "%d vs %d" % (rows[3][1], decomp3))
    return Pi


def direct_sum(parts):
    """the instance whose blocks are the given instances, side by side"""
    P, R, off = [], [], 0
    sizes = [len(p) for p, _ in parts]
    n = sum(sizes)
    for (Pi_, Ri_), k in zip(parts, sizes):
        outside = [x for x in range(n) if not (off <= x < off + k)]
        for row in Pi_:
            P.append(tuple([x + off for x in row] + outside))
        for row in Ri_:
            R.append(tuple([x + off for x in row] + outside))
        off += k
    return tuple(P), tuple(R)


def invariants(P, R):
    states, arcs, term = reachable(P, R)
    q = term[1]
    Q = sum(q)
    L = complete_runs(P, R)
    multi = math.factorial(Q)
    for x in q:
        multi //= math.factorial(x)
    return dict(N=len(states), E=arcs, Q=Q, L=L, kappa=L / multi,
                stab=len(stable_matchings(P, R)))


def random_instance(rng, n):
    return (tuple(tuple(rng.sample(range(n), n)) for _ in range(n)),
            tuple(tuple(rng.sample(range(n), n)) for _ in range(n)))


def check_C(trials=40, seed=11):
    print("\nC. the products theorem and the composition laws")
    rng = random.Random(seed)
    bad = {k: 0 for k in ("N", "E/N", "Q", "L", "kappa", "stab")}
    done = 0
    for _ in range(trials):
        k1 = rng.choice([1, 2, 3])
        k2 = rng.choice([1, 2, 3])
        if k1 + k2 > 6 or k1 + k2 < 4:
            continue
        I1, I2 = random_instance(rng, k1), random_instance(rng, k2)
        a, b = invariants(*I1), invariants(*I2)
        c = invariants(*direct_sum([I1, I2]))
        done += 1
        if a["N"] * b["N"] != c["N"]:
            bad["N"] += 1
        if abs(a["E"] / a["N"] + b["E"] / b["N"] - c["E"] / c["N"]) > 1e-9:
            bad["E/N"] += 1
        if a["Q"] + b["Q"] != c["Q"]:
            bad["Q"] += 1
        if a["L"] * b["L"] * math.comb(c["Q"], a["Q"]) != c["L"]:
            bad["L"] += 1
        if abs(a["kappa"] * b["kappa"] - c["kappa"]) > 1e-9:
            bad["kappa"] += 1
        if a["stab"] * b["stab"] != c["stab"]:
            bad["stab"] += 1
    for k, v in bad.items():
        report("composition law: %s" % k, v == 0,
               "%d direct sums, %d failures" % (done, v))


FIG_P1 = ((0, 1, 2), (0, 1, 2), (2, 0, 1))
FIG_R1 = ((2, 0, 1), (0, 1, 2), (0, 1, 2))
FIG_P2 = ((0, 1), (1, 0))
FIG_R2 = ((1, 0), (0, 1))


def check_D():
    print("\nD. the instance of Fig 1")
    I1, I2 = (FIG_P1, FIG_R1), (FIG_P2, FIG_R2)
    I = direct_sum([I1, I2])
    a, b, c = invariants(*I1), invariants(*I2), invariants(*I)
    want = [("N = 10 x 4 = 40", a["N"] == 10 and b["N"] == 4 and c["N"] == 40),
            ("E = 15 and 4, E/N = 1.5 + 1.0 = 2.5",
             a["E"] == 15 and b["E"] == 4 and abs(c["E"] / c["N"] - 2.5) < 1e-9),
            ("Q* = 4 + 2 = 6", (a["Q"], b["Q"], c["Q"]) == (4, 2, 6)),
            ("L = 8 x 2 x C(6,4) = 240",
             (a["L"], b["L"], c["L"]) == (8, 2, 240)),
            ("commutation index 2/3 x 1 = 2/3",
             abs(a["kappa"] - 2 / 3) < 1e-12 and abs(b["kappa"] - 1) < 1e-12
             and abs(c["kappa"] - 2 / 3) < 1e-12),
            ("stable matchings 2 x 2 = 4",
             (a["stab"], b["stab"], c["stab"]) == (2, 2, 4)),
            ("the only proper blocks are the two factors",
             sorted(sorted(A) for A, B in blocks(*I) if len(A) < 5)
             == [[0, 1, 2], [3, 4]])]
    for name, ok in want:
        report(name, ok)


def aligned(n):
    """A_n: p_i and r_i rank each other first, then rotate"""
    P = tuple(tuple((i + j) % n for j in range(n)) for i in range(n))
    R = tuple(tuple((i - j) % n for j in range(n)) for i in range(n))
    return P, R


def antiphase(n):
    """C_n: the cyclic anti-phase template, no mutual first pair"""
    P = tuple(tuple((i + j) % n for j in range(n)) for i in range(n))
    R = tuple(tuple((i + 1 + j) % n for j in range(n)) for i in range(n))
    return P, R


def check_E():
    print("\nE. the two families of Proposition 12.3")
    for n in range(2, 7):
        A, C = aligned(n), antiphase(n)
        ia, ic = invariants(*A), invariants(*C)
        report("n = %d: both run as the Boolean cube" % n,
               ia["N"] == 2 ** n and ic["N"] == 2 ** n,
               "N = %d and %d" % (ia["N"], ic["N"]))
        report("n = %d: one stable matching against n of them" % n,
               ia["stab"] == 1 and ic["stab"] == n,
               "|Stab| = %d for the aligned family, %d for the anti-phase one"
               % (ia["stab"], ic["stab"]))
        fa, fc = finest(*A), finest(*C)
        report("n = %d: one is all singletons, the other is prime" % n,
               len(fa) == n and len(fc) == 1,
               "%d parts and %d part" % (len(fa), len(fc)))


def main():
    full = "--all" in sys.argv
    print("verification of the paper's checkable numbers")
    print("python %s, exhaustive size-three pass %s"
          % (sys.version.split()[0], "on" if full else "off (use --all)"))
    d3 = check_A(None if full else 20000) if full else None
    if not full:
        print("\nA. size three, exhaustive   SKIPPED (use --all, a few minutes)")
    check_B(d3)
    check_C()
    check_D()
    check_E()
    print("\n%d checks failed" % len(FAIL))
    for f in FAIL:
        print("   ", f)
    sys.exit(1 if FAIL else 0)


if __name__ == "__main__":
    main()

